Ultrasound imaging with three dimensional full-wave nonlinear acoustic simulations. Part 2: sources of image degradation in intercostal imaging

Fullwave simulations are applied to an intercostal imaging scenario to determine the sources of fundamental and harmonic image degradation with respect to aberration and reverberation. These simulations are based on Part I of this two part paper, which established the Fullwave simulation methods to generate realistic ultrasound images based directly on the first principles of wave propagation in the human body. The ultasound images are generated based on the first principles of propagation and reflection and they describe interplay between distributed aberration and reverberation clutter. Three imaging scenarios that would not be realizable in vivo are investigated in silico. First, the ribs were completely removed and replaced with fat. Then, the ribs were maintained in their anatomically correct configuration to yield a reference image. Finally the ribs were placed closer together in elevation. The propagation based B-mode images show that of these three scenarios the second, anatomically correct configuration, has the best contrast-to-noise ratio. This is due to two competing effects. First the ribs effectively apodize the fundamental and harmonic beams by 3-5 dB. This effect alone would predict an improvement in image quality. However, the B-mode image quality, measured by the contrast-to-noise ratio degrades by 8%. To explain these changes, it is shown that a second effect, multiple reverberation, must be taken into account. A point spread function analysis shows that when the ribs are placed closer together they generate significantly more reverberation clutter (by 2.4 to 2.9 dB), degrading the image quality even though the beamplot has lower sidelobes. In this intercostal imaging scenario the effects of the ribs on beam shape and reverberation are therefore in competition in terms of image quality and there is an optimal acoustic window that balances them out.

==> cp_figs.sh <==

cp ../../../vishuman/figures/cmap_el_liver_new_2MHz_10_noribs.eps figures/
cp ../../../vishuman/figures/cmap_el_liver_new_2MHz_10.eps figures/
cp ../../../vishuman/figures/cmap_el_liver_new_2MHz_10_moreribs.eps figures/
cp ../../../vishuman/figures/bmode_fund_liver_new_2MHz_10_no.eps figures/
cp ../../../vishuman/figures/bmode_fund_liver_new_2MHz_10.eps figures/
cp ../../../vishuman/figures/bmode_fund_liver_new_2MHz_10_more.eps figures/
cp ../../../vishuman/figures/bmode_harm_liver_new_2MHz_10_nori.eps figures/
cp ../../../vishuman/figures/bmode_harm_liver_new_2MHz_10.eps figures/
cp ../../../vishuman/figures/bmode_harm_liver_new_2MHz_10_more.eps figures/
cp ../../../vishuman/figures/pIel1_liver_new_2MHz_10_noribs.eps figures/
cp ../../../vishuman/figures/pIel1_liver_new_2MHz_10.eps figures/
cp ../../../vishuman/figures/pIel1_liver_new_2MHz_10_moreribs.eps figures/
cp ../../../vishuman/figures/pIel2_liver_new_2MHz_10_noribs.eps figures/
cp ../../../vishuman/figures/pIel2_liver_new_2MHz_10_moreribs.eps figures/
cp ../../../vishuman/figures/pIel2_liver_new_2MHz_10_moreribs.eps figures/
cp ../../../vishuman/figures/beamplot_el1_3cases.eps figures/
cp ../../../vishuman/figures/beamplot_el2_3cases.eps figures/
cp ../../../vishuman/figures/cmap_psf_lat_homog_reduced.eps figures/
cp ../../../vishuman/figures/cmap_psf_lat_reduced.eps figures/
cp ../../../vishuman/figures/cmap_psf_lat_reduced.eps figures/
cp ../../../vishuman/figures/cmap_psf_lat_reduced.eps figures/
cp ../../../vishuman/figures/homog_10_img1.eps figures/
cp ../../../vishuman/figures/liver_10_img1.eps figures/
cp ../../../vishuman/figures/liver_noscat_10_img1.eps figures/
cp ../../../vishuman/figures/sub_noscat_10_img1.eps figures/
cp ../../../vishuman/figures/homog_10_img2.eps figures/
cp ../../../vishuman/figures/liver_10_img2.eps figures/
cp ../../../vishuman/figures/liver_noscat_10_img2.eps figures/
cp ../../../vishuman/figures/sub_noscat_10_img2.eps figures/
cp ../../../vishuman/figures/liver_noscat_noribs_10_img1.eps figures/
cp ../../../vishuman/figures/liver_noscat_noribs_10_img1.eps figures/
cp ../../../vishuman/figures/liver_noscat_moreribs_10_img.eps figures/
cp ../../../vishuman/figures/liver_noscat_noribs_10_img2.eps figures/
cp ../../../vishuman/figures/liver_noscat_noribs_10_img2.eps figures/
cp ../../../vishuman/figures/liver_noscat_moreribs_10_img2.eps figures/
cp ../../../vishuman/figures/bmode_fund_liver_new_2MHz_10_noribs.png figures/
cp ../../../vishuman/figures/liver_noscat_moreribs_10_img1.png figures/
cp ../../../vishuman/figures/bmode_fund_liver_new_2MHz_10_moreribs.png figures/

cp ../../../vishuman/figures/bmode_harm_liver_new_2MHz_10_noribs.png figures/

cp ../../../vishuman/figures/bmode_harm_liver_new_2MHz_10_moreribs.png figures/

cp ../../../vishuman/figures/liver_noscat_10_img1.png figures/


cp ../../../figures/cmap_el_liver_new_2MHz_10_moreribs.png figures/

